Source Forager: A Search Engine for Similar Source Code

Developers spend a significant amount of time searching for code: e.g., to understand how to complete, correct, or adapt their own code for a new context. Unfortunately, the state of the art in code search has not evolved much beyond text search over tokenized source. Code has much richer structure and semantics than normal text, and this property can be exploited to specialize the code-search process for better querying, searching, and ranking of code-search results. We present a new code-search engine named Source Forager. Given a query in the form of a C/C++ function, Source Forager searches a pre-populated code database for similar C/C++ functions. Source Forager preprocesses the database to extract a variety of simple code features that capture different aspects of code. A search returns the $k$ functions in the database that are most similar to the query, based on the various extracted code features. We tested the usefulness of Source Forager using a variety of code-search queries from two domains. Our experiments show that the ranked results returned by Source Forager are accurate, and that query-relevant functions can be reliably retrieved even when searching through a large code database that contains very few query-relevant functions. We believe that Source Forager is a first step towards much-needed tools that provide a better code-search experience.

==> binsearch.c <==
int binsearch(int x, int v[], int n) {
  int low, high, mid;
  low = 0;
  high = n - 1;
  while (low <= high) {
    mid = (low + high) / 2;
    if (x < v[mid]) {
      high = mid - 1;
    } else if (x > v[mid]) {
      low = mid + 1;
    } else {   /* found match */
      return mid;
    }
  }
  return -1;    /* no match */
}


==> binsearch_result.c <==
int bins(int key,int array[],int min,int max) {
  if (max < min) {
    return KEY_NOT_FOUND;
  }
  else {
    int midpoint = (int)floor((min+max)/2);
    if(array[midpoint] < key) {
      return bins(key, array,midpoint+1, max);
    }
    else if(array[midpoint] > key) {
      return bins(key, array, min, midpoint-1);
    }
    else {
      return midpoint;
    }
  }
}

==> insertion_sort.c <==
void insertion_sort(int array[], int size){
  if (size <= 1) {
    return;
  }
  //iterate through every index of array
  for (int i = 0; i < size - 1; ++i) {
    //get next index
    int next = i + 1;
    int next_val = array[next];
    //use temp index for swapping, init to i
    int temp = i;
    //keep swapping until we found correct postion 
    // or hit beginning of array
    while (next > 0 && next_val < array[temp]) {
      array[next] = array[temp];
      array[temp] = next_val;
      temp--;
      next--;
    }
  }
}


==> z.c <==
void z(int *a, int zzzz) { 
  int f, u, k;
  for (f = 1 ; f <= zzzz - 1; f++) {
    u = f;
    while (u > 0 && a[u] < a[u - 1]) {
      k      = a[u];
      a[u]   = a[u-1];
      a[u-1] = k;
      u--;
    }
  }
}

